Removing biased data to improve fairness and accuracy

Machine learning systems are often trained using data collected from historical decisions. If past decisions were biased, then automated systems that learn from historical data will also be biased. We propose a black-box approach to identify and remove biased training data. Machine learning models trained on such debiased data (a subset of the original training data) have low individual discrimination, often 0%. These models also have greater accuracy and lower statistical disparity than models trained on the full historical data. We evaluated our methodology in experiments using 6 real-world datasets. Our approach outperformed seven previous approaches in terms of individual discrimination and accuracy.

==> tables/cal_avg.py <==
import numpy as np 


def process_row(row_split, starter_string, max_value):
    for j, i in enumerate(row_split):
        if float(i) != max_value:
            starter_string = starter_string + str(i)
        elif float(i) == max_value:
            starter_string = starter_string + " \\textbf{" + str(i) + "} "
        if j == len(row_split) - 1:
            starter_string += " \\\\"
        else:
            starter_string += " & "
    return starter_string


def test_accuracy_for_min_discm():
    file = "test_accuracy_for_min_discm.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    rows = []
    for length, i in enumerate(content):
        j = i.split("&")
        experiment = j[0].strip()
        row = []
        j = j[1:]       # remove experiment ID
        max_value = 0
        for x, discm in enumerate(j):
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
            row.append(int(float(discm)))
            if float(discm) > max_value:
                max_value = int(float(discm))

        try:
            assert(len(row) == len(discm_techniques))
        except:
            if "midrule" in i and "Avg" in content[length+1]:
                return      # this file has been done
            else:
                assert False

        # max_value = max(row)
        this_row = experiment + " & "
        this_row = process_row(row, this_row, max_value)
        # import ipdb; ipdb.set_trace()
        rows.append(this_row)

    averages = []
    max_avg = 0
    for key in discm_techniques:
        val = int(float(np.mean(discm_techniques[key])))
        averages.append(val)
        if val > max_avg:
            max_avg = val
    avg_row = "Avg. & "
    print_avg = process_row(averages, avg_row, max_avg)

    # precision = 1
    with open(file, "w") as f:
        for i in rows:
            print(i, file=f)    
        print("\\midrule", file=f)
        print(print_avg, file=f)

    # for i in averages:
        # if 
        # with open(file, "a") as f:
            # print(int(float(f"{np.mean(discm_techniques[key]):.{precision}e}")) , end=END, file=f)


def test_accuracy_for_min_parity():
    file = "test_accuracy_for_min_parity.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    rows = []
    for length, i in enumerate(content):
        j = i.split("&")
        experiment = j[0].strip()
        row = []
        j = j[1:]       # remove experiment ID
        max_value = 0
        for x, discm in enumerate(j):
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
            row.append(int(float(discm)))
            if float(discm) > max_value:
                max_value = int(float(discm))

        try:
            assert(len(row) == len(discm_techniques))
        except:
            if "midrule" in i and "Avg" in content[length+1]:
                return      # this file has been done
            else:
                assert False

        # max_value = max(row)
        this_row = experiment + " & "
        this_row = process_row(row, this_row, max_value)
        # import ipdb; ipdb.set_trace()
        rows.append(this_row)

    averages = []
    max_avg = 0
    for key in discm_techniques:
        val = int(float(np.mean(discm_techniques[key])))
        averages.append(val)
        if val > max_avg:
            max_avg = val
    avg_row = "Avg. & "
    print_avg = process_row(averages, avg_row, max_avg)

    # precision = 1
    with open(file, "w") as f:
        for i in rows:
            print(i, file=f)    
        print("\\midrule", file=f)
        print(print_avg, file=f)


def max_accuracy():
    file = "max-test-accuracy.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    rows = []
    for length, i in enumerate(content):
        j = i.split("&")
        experiment = j[0].strip()
        row = []
        j = j[1:]       # remove experiment ID
        max_value = 0
        for x, discm in enumerate(j):
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
            row.append(int(float(discm)))
            if float(discm) > max_value:
                max_value = int(float(discm))

        try:
            assert(len(row) == len(discm_techniques))
        except:
            if "midrule" in i and "Avg" in content[length+1]:
                return      # this file has been done
            else:
                assert False

        # max_value = max(row)
        this_row = experiment + " & "
        this_row = process_row(row, this_row, max_value)
        # import ipdb; ipdb.set_trace()
        rows.append(this_row)

    averages = []
    max_avg = 0
    for key in discm_techniques:
        val = int(float(np.mean(discm_techniques[key])))
        averages.append(val)
        if val > max_avg:
            max_avg = val
    avg_row = "Avg. & "
    print_avg = process_row(averages, avg_row, max_avg)

    # precision = 1
    with open(file, "w") as f:
        for i in rows:
            print(i, file=f)    
        print("\\midrule", file=f)
        print(print_avg, file=f)


def parity_diff_min_discm():
    file = "parity-diff-min-discm_fulltest.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    rows = []
    for length, i in enumerate(content):
        j = i.split("&")
        experiment = j[0].strip()
        row = []
        j = j[1:]       # remove experiment ID
        min_value = 100
        for x, discm in enumerate(j):
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
            row.append(float(discm))
            if float(discm) < min_value:
                min_value = float(discm)

        try:
            assert(len(row) == len(discm_techniques))
        except:
            if "midrule" in i and "Avg" in content[length+1]:
                return      # this file has been done
            else:
                assert False

        # max_value = max(row)
        this_row = experiment + " & "
        this_row = process_row(row, this_row, min_value)
        # import ipdb; ipdb.set_trace()
        rows.append(this_row)

    averages = []
    precision = 1
    min_avg = 100
    for key in discm_techniques:
        val = float(f"{np.mean(discm_techniques[key]):.{precision}e}")
        averages.append(val)
        if val < min_avg:
            min_avg = val
    avg_row = "Avg. & "
    print_avg = process_row(averages, avg_row, min_avg)

    # precision = 1
    with open(file, "w") as f:
        for i in rows:
            print(i, file=f)    
        print("\\midrule", file=f)
        print(print_avg, file=f)


def parity_diff_max_accuracy():
    file = "parity-diff-max-accuracy_fulltest.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    rows = []
    for length, i in enumerate(content):
        j = i.split("&")
        experiment = j[0].strip()
        row = []
        j = j[1:]       # remove experiment ID
        min_value = 100
        for x, discm in enumerate(j):
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
            row.append(float(discm))
            if float(discm) < min_value:
                min_value = float(discm)

        try:
            assert(len(row) == len(discm_techniques))
        except:
            if "midrule" in i and "Avg" in content[length+1]:
                return      # this file has been done
            else:
                assert False

        # max_value = max(row)
        this_row = experiment + " & "
        this_row = process_row(row, this_row, min_value)
        # import ipdb; ipdb.set_trace()
        rows.append(this_row)

    averages = []
    precision = 1
    min_avg = 100
    for key in discm_techniques:
        val = float(f"{np.mean(discm_techniques[key]):.{precision}e}")
        averages.append(val)
        if val < min_avg:
            min_avg = val
    avg_row = "Avg. & "
    print_avg = process_row(averages, avg_row, min_avg)

    # precision = 1
    with open(file, "w") as f:
        for i in rows:
            print(i, file=f)    
        print("\\midrule", file=f)
        print(print_avg, file=f)


def parity_diff_min_parity():
    file = "min-parity-diff_fulltest.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    rows = []
    for length, i in enumerate(content):
        j = i.split("&")
        experiment = j[0].strip()
        row = []
        j = j[1:]       # remove experiment ID
        min_value = 100
        for x, discm in enumerate(j):
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
            row.append(float(discm))
            if float(discm) < min_value:
                min_value = float(discm)

        try:
            assert(len(row) == len(discm_techniques))
        except:
            if "midrule" in i and "Avg" in content[length+1]:
                return      # this file has been done
            else:
                assert False

        # max_value = max(row)
        this_row = experiment + " & "
        this_row = process_row(row, this_row, min_value)
        # import ipdb; ipdb.set_trace()
        rows.append(this_row)

    averages = []
    precision = 1
    min_avg = 100
    for key in discm_techniques:
        val = float(f"{np.mean(discm_techniques[key]):.{precision}e}")
        averages.append(val)
        if val < min_avg:
            min_avg = val
    avg_row = "Avg. & "
    print_avg = process_row(averages, avg_row, min_avg)

    # precision = 1
    with open(file, "w") as f:
        for i in rows:
            print(i, file=f)    
        print("\\midrule", file=f)
        print(print_avg, file=f)


def min_discm(scientific_notation):
    file = "min-discm.tex"
    precision = 1
    with open(file, "r") as f:
        content = f.readlines()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    rows = []
    for length, i in enumerate(content):
        j = i.split("&")
        experiment = j[0].strip()
        row = []
        j = j[1:]       # remove experiment ID
        min_value = 100
        for x, discm in enumerate(j):
            if "$" in discm:
                discm = discm.replace("$", "")
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
            discm_ = f"{float(discm):.{precision}e}"
            if scientific_notation:
                row.append(discm_)
            else:
                row.append(float(discm_))
            if float(discm_) < min_value:
                min_value = float(discm_)

        try:
            assert(len(row) == len(discm_techniques))
        except:
            if "midrule" in i and "Avg" in content[length+1]:
                return      # this file has been done
            else:
                assert False

        # min_value = min(row)
        this_row = experiment + " & "
        this_row = process_row(row, this_row, min_value)
        # import ipdb; ipdb.set_trace()
        rows.append(this_row)

    averages = []
    min_avg = 100
    for key in discm_techniques:
        val = f"{np.mean(discm_techniques[key]):.{precision}e}"
        if not scientific_notation:
            val = float(val)
        averages.append(val)
        if float(val) < min_avg:
            min_avg = float(val)
    avg_row = "Avg. & "
    print_avg = process_row(averages, avg_row, min_avg)

    if scientific_notation:
        file = file[:-4] + "_scientific" + ".tex"
    else:
        file = file[:-4] + "_floating" + ".tex"
    
    with open(file, "w") as f:
        for i in rows:
            print(i, file=f)    
        print("\\midrule", file=f)
        print(print_avg, file=f)
    
    # with open(file, "a") as f:
    #     print("Avg.", end=" & ", file=f)
    # for key in discm_techniques:
    #     if key != 'T8':
    #         END = " & "
    #     else:
    #         END = " \\\\"
    #     # print(key, discm_techniques[key], f"{np.mean(discm_techniques[key]):.{precision}e}")
    #     with open(file, "a") as f:
    #         print(f"{np.mean(discm_techniques[key]):.{precision}e}" , end=END, file=f)


def discm_for_max_accuracy(scientific_notation):
    file = "discm_for_max_accuracy.tex"
    precision = 1
    with open(file, "r") as f:
        content = f.readlines()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    rows = []
    for length, i in enumerate(content):
        j = i.split("&")
        experiment = j[0].strip()
        row = []
        j = j[1:]       # remove experiment ID
        min_value = 100
        for x, discm in enumerate(j):
            if "$" in discm:
                discm = discm.replace("$", "")
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
            discm_ = f"{float(discm):.{precision}e}"
            if scientific_notation:
                row.append(discm_)
            else:
                row.append(float(discm_))
            if float(discm_) < min_value:
                min_value = float(discm_)

        try:
            assert(len(row) == len(discm_techniques))
        except:
            if "midrule" in i and "Avg" in content[length+1]:
                return      # this file has been done
            else:
                assert False

        this_row = experiment + " & "
        this_row = process_row(row, this_row, min_value)
        rows.append(this_row)

    averages = []
    min_avg = 100
    for key in discm_techniques:
        val = f"{np.mean(discm_techniques[key]):.{precision}e}"
        if not scientific_notation:
            val = float(val)
        averages.append(val)
        if float(val) < min_avg:
            min_avg = float(val)
    avg_row = "Avg. & "
    print_avg = process_row(averages, avg_row, min_avg)

    if scientific_notation:
        file = file[:-4] + "_scientific" + ".tex"
    else:
        file = file[:-4] + "_floating" + ".tex"
    
    with open(file, "w") as f:
        for i in rows:
            print(i, file=f)    
        print("\\midrule", file=f)
        print(print_avg, file=f)
    

def discm_for_min_parity(scientific_notation):
    file = "discm_for_min_parity.tex"
    precision = 1
    with open(file, "r") as f:
        content = f.readlines()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    rows = []
    for length, i in enumerate(content):
        j = i.split("&")
        experiment = j[0].strip()
        row = []
        j = j[1:]       # remove experiment ID
        min_value = 100
        for x, discm in enumerate(j):
            if "$" in discm:
                discm = discm.replace("$", "")
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
            discm_ = f"{float(discm):.{precision}e}"
            if scientific_notation:
                row.append(discm_)
            else:
                row.append(float(discm_))
            if float(discm_) < min_value:
                min_value = float(discm_)

        try:
            assert(len(row) == len(discm_techniques))
        except:
            if "midrule" in i and "Avg" in content[length+1]:
                return      # this file has been done
            else:
                assert False

        this_row = experiment + " & "
        this_row = process_row(row, this_row, min_value)
        rows.append(this_row)

    averages = []
    min_avg = 100
    for key in discm_techniques:
        val = f"{np.mean(discm_techniques[key]):.{precision}e}"
        if not scientific_notation:
            val = float(val)
        averages.append(val)
        if float(val) < min_avg:
            min_avg = float(val)
    avg_row = "Avg. & "
    print_avg = process_row(averages, avg_row, min_avg)

    if scientific_notation:
        file = file[:-4] + "_scientific" + ".tex"
    else:
        file = file[:-4] + "_floating" + ".tex"
    
    with open(file, "w") as f:
        for i in rows:
            print(i, file=f)    
        print("\\midrule", file=f)
        print(print_avg, file=f)
    


if __name__ == "__main__":
    test_accuracy_for_min_discm()
    test_accuracy_for_min_parity()
    max_accuracy()
    for i in [True, False]:
        min_discm(i)
    for i in [True, False]:
        discm_for_max_accuracy(i)
    for i in [True, False]:
        discm_for_min_parity(i)
    parity_diff_min_discm()
    parity_diff_max_accuracy()
    parity_diff_min_parity()


==> tables/cal_avg_dist.py <==
import numpy as np 
dist = 10


def process_row(row_split, starter_string, max_value):
    for j, i in enumerate(row_split):
        if float(i) != max_value:
            starter_string = starter_string + str(i)
        elif float(i) == max_value:
            starter_string = starter_string + " \\textbf{" + str(i) + "} "
        if j == len(row_split) - 1:
            starter_string += " \\\\"
        else:
            starter_string += " & "
    return starter_string


def test_accuracy_for_min_discm():
    file = f"test_accuracy_for_min_discm_dist{dist}.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    rows = []
    for length, i in enumerate(content):
        j = i.split("&")
        experiment = j[0].strip()
        row = []
        j = j[1:]       # remove experiment ID
        max_value = 0
        for x, discm in enumerate(j):
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
            row.append(int(float(discm)))
            if float(discm) > max_value:
                max_value = int(float(discm))

        try:
            assert(len(row) == len(discm_techniques))
        except:
            if "midrule" in i and "Avg" in content[length+1]:
                return      # this file has been done
            else:
                assert False

        # max_value = max(row)
        this_row = experiment + " & "
        this_row = process_row(row, this_row, max_value)
        # import ipdb; ipdb.set_trace()
        rows.append(this_row)

    averages = []
    max_avg = 0
    for key in discm_techniques:
        val = int(float(np.mean(discm_techniques[key])))
        averages.append(val)
        if val > max_avg:
            max_avg = val
    avg_row = "Avg. & "
    print_avg = process_row(averages, avg_row, max_avg)

    # precision = 1
    with open(file, "w") as f:
        for i in rows:
            print(i, file=f)    
        print("\\midrule", file=f)
        print(print_avg, file=f)

    # for i in averages:
        # if 
        # with open(file, "a") as f:
            # print(int(float(f"{np.mean(discm_techniques[key]):.{precision}e}")) , end=END, file=f)


def test_accuracy_for_min_parity():
    file = f"test_accuracy_for_min_parity_dist{dist}.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    rows = []
    for length, i in enumerate(content):
        j = i.split("&")
        experiment = j[0].strip()
        row = []
        j = j[1:]       # remove experiment ID
        max_value = 0
        for x, discm in enumerate(j):
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
            row.append(int(float(discm)))
            if float(discm) > max_value:
                max_value = int(float(discm))

        try:
            assert(len(row) == len(discm_techniques))
        except:
            if "midrule" in i and "Avg" in content[length+1]:
                return      # this file has been done
            else:
                assert False

        # max_value = max(row)
        this_row = experiment + " & "
        this_row = process_row(row, this_row, max_value)
        # import ipdb; ipdb.set_trace()
        rows.append(this_row)

    averages = []
    max_avg = 0
    for key in discm_techniques:
        val = int(float(np.mean(discm_techniques[key])))
        averages.append(val)
        if val > max_avg:
            max_avg = val
    avg_row = "Avg. & "
    print_avg = process_row(averages, avg_row, max_avg)

    # precision = 1
    with open(file, "w") as f:
        for i in rows:
            print(i, file=f)    
        print("\\midrule", file=f)
        print(print_avg, file=f)


def max_accuracy():
    file = f"max-test-accuracy_dist{dist}.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    rows = []
    for length, i in enumerate(content):
        j = i.split("&")
        experiment = j[0].strip()
        row = []
        j = j[1:]       # remove experiment ID
        max_value = 0
        for x, discm in enumerate(j):
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
            row.append(int(float(discm)))
            if float(discm) > max_value:
                max_value = int(float(discm))

        try:
            assert(len(row) == len(discm_techniques))
        except:
            if "midrule" in i and "Avg" in content[length+1]:
                return      # this file has been done
            else:
                assert False

        # max_value = max(row)
        this_row = experiment + " & "
        this_row = process_row(row, this_row, max_value)
        # import ipdb; ipdb.set_trace()
        rows.append(this_row)

    averages = []
    max_avg = 0
    for key in discm_techniques:
        val = int(float(np.mean(discm_techniques[key])))
        averages.append(val)
        if val > max_avg:
            max_avg = val
    avg_row = "Avg. & "
    print_avg = process_row(averages, avg_row, max_avg)

    # precision = 1
    with open(file, "w") as f:
        for i in rows:
            print(i, file=f)    
        print("\\midrule", file=f)
        print(print_avg, file=f)


def parity_diff_min_discm():
    file = f"parity-diff-min-discm_fulltest_dist{dist}.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    rows = []
    for length, i in enumerate(content):
        j = i.split("&")
        experiment = j[0].strip()
        row = []
        j = j[1:]       # remove experiment ID
        min_value = 100
        for x, discm in enumerate(j):
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
            row.append(float(discm))
            if float(discm) < min_value:
                min_value = float(discm)

        try:
            assert(len(row) == len(discm_techniques))
        except:
            if "midrule" in i and "Avg" in content[length+1]:
                return      # this file has been done
            else:
                assert False

        # max_value = max(row)
        this_row = experiment + " & "
        this_row = process_row(row, this_row, min_value)
        # import ipdb; ipdb.set_trace()
        rows.append(this_row)

    averages = []
    precision = 1
    min_avg = 100
    for key in discm_techniques:
        val = float(f"{np.mean(discm_techniques[key]):.{precision}e}")
        averages.append(val)
        if val < min_avg:
            min_avg = val
    avg_row = "Avg. & "
    print_avg = process_row(averages, avg_row, min_avg)

    # precision = 1
    with open(file, "w") as f:
        for i in rows:
            print(i, file=f)    
        print("\\midrule", file=f)
        print(print_avg, file=f)


def parity_diff_max_accuracy():
    file = f"parity-diff-max-accuracy_fulltest_dist{dist}.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    rows = []
    for length, i in enumerate(content):
        j = i.split("&")
        experiment = j[0].strip()
        row = []
        j = j[1:]       # remove experiment ID
        min_value = 100
        for x, discm in enumerate(j):
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
            row.append(float(discm))
            if float(discm) < min_value:
                min_value = float(discm)

        try:
            assert(len(row) == len(discm_techniques))
        except:
            if "midrule" in i and "Avg" in content[length+1]:
                return      # this file has been done
            else:
                assert False

        # max_value = max(row)
        this_row = experiment + " & "
        this_row = process_row(row, this_row, min_value)
        # import ipdb; ipdb.set_trace()
        rows.append(this_row)

    averages = []
    precision = 1
    min_avg = 100
    for key in discm_techniques:
        val = float(f"{np.mean(discm_techniques[key]):.{precision}e}")
        averages.append(val)
        if val < min_avg:
            min_avg = val
    avg_row = "Avg. & "
    print_avg = process_row(averages, avg_row, min_avg)

    # precision = 1
    with open(file, "w") as f:
        for i in rows:
            print(i, file=f)    
        print("\\midrule", file=f)
        print(print_avg, file=f)


def parity_diff_min_parity():
    file = f"min-parity-diff_fulltest_dist{dist}.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    rows = []
    for length, i in enumerate(content):
        j = i.split("&")
        experiment = j[0].strip()
        row = []
        j = j[1:]       # remove experiment ID
        min_value = 100
        for x, discm in enumerate(j):
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
            row.append(float(discm))
            if float(discm) < min_value:
                min_value = float(discm)

        try:
            assert(len(row) == len(discm_techniques))
        except:
            if "midrule" in i and "Avg" in content[length+1]:
                return      # this file has been done
            else:
                assert False

        # max_value = max(row)
        this_row = experiment + " & "
        this_row = process_row(row, this_row, min_value)
        # import ipdb; ipdb.set_trace()
        rows.append(this_row)

    averages = []
    precision = 1
    min_avg = 100
    for key in discm_techniques:
        val = float(f"{np.mean(discm_techniques[key]):.{precision}e}")
        averages.append(val)
        if val < min_avg:
            min_avg = val
    avg_row = "Avg. & "
    print_avg = process_row(averages, avg_row, min_avg)

    # precision = 1
    with open(file, "w") as f:
        for i in rows:
            print(i, file=f)    
        print("\\midrule", file=f)
        print(print_avg, file=f)


def min_discm(scientific_notation):
    file = f"min-discm_dist{dist}.tex"
    precision = 1
    with open(file, "r") as f:
        content = f.readlines()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    rows = []
    for length, i in enumerate(content):
        j = i.split("&")
        experiment = j[0].strip()
        row = []
        j = j[1:]       # remove experiment ID
        min_value = 100
        for x, discm in enumerate(j):
            if "$" in discm:
                discm = discm.replace("$", "")
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
            discm_ = f"{float(discm):.{precision}e}"
            if scientific_notation:
                row.append(discm_)
            else:
                row.append(float(discm_))
            if float(discm_) < min_value:
                min_value = float(discm_)

        try:
            assert(len(row) == len(discm_techniques))
        except:
            if "midrule" in i and "Avg" in content[length+1]:
                return      # this file has been done
            else:
                assert False

        # min_value = min(row)
        this_row = experiment + " & "
        this_row = process_row(row, this_row, min_value)
        # import ipdb; ipdb.set_trace()
        rows.append(this_row)

    averages = []
    min_avg = 100
    for key in discm_techniques:
        val = f"{np.mean(discm_techniques[key]):.{precision}e}"
        if not scientific_notation:
            val = float(val)
        averages.append(val)
        if float(val) < min_avg:
            min_avg = float(val)
    avg_row = "Avg. & "
    print_avg = process_row(averages, avg_row, min_avg)

    if scientific_notation:
        file = file[:-4] + "_scientific" + ".tex"
    else:
        file = file[:-4] + "_floating" + ".tex"
    
    with open(file, "w") as f:
        for i in rows:
            print(i, file=f)    
        print("\\midrule", file=f)
        print(print_avg, file=f)
    
    # with open(file, "a") as f:
    #     print("Avg.", end=" & ", file=f)
    # for key in discm_techniques:
    #     if key != 'T8':
    #         END = " & "
    #     else:
    #         END = " \\\\"
    #     # print(key, discm_techniques[key], f"{np.mean(discm_techniques[key]):.{precision}e}")
    #     with open(file, "a") as f:
    #         print(f"{np.mean(discm_techniques[key]):.{precision}e}" , end=END, file=f)


def discm_for_max_accuracy(scientific_notation):
    file = f"discm_for_max_accuracy_dist{dist}.tex"
    precision = 1
    with open(file, "r") as f:
        content = f.readlines()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    rows = []
    for length, i in enumerate(content):
        j = i.split("&")
        experiment = j[0].strip()
        row = []
        j = j[1:]       # remove experiment ID
        min_value = 100
        for x, discm in enumerate(j):
            if "$" in discm:
                discm = discm.replace("$", "")
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
            discm_ = f"{float(discm):.{precision}e}"
            if scientific_notation:
                row.append(discm_)
            else:
                row.append(float(discm_))
            if float(discm_) < min_value:
                min_value = float(discm_)

        try:
            assert(len(row) == len(discm_techniques))
        except:
            if "midrule" in i and "Avg" in content[length+1]:
                return      # this file has been done
            else:
                assert False

        this_row = experiment + " & "
        this_row = process_row(row, this_row, min_value)
        rows.append(this_row)

    averages = []
    min_avg = 100
    for key in discm_techniques:
        val = f"{np.mean(discm_techniques[key]):.{precision}e}"
        if not scientific_notation:
            val = float(val)
        averages.append(val)
        if float(val) < min_avg:
            min_avg = float(val)
    avg_row = "Avg. & "
    print_avg = process_row(averages, avg_row, min_avg)

    if scientific_notation:
        file = file[:-4] + "_scientific" + ".tex"
    else:
        file = file[:-4] + "_floating" + ".tex"
    
    with open(file, "w") as f:
        for i in rows:
            print(i, file=f)    
        print("\\midrule", file=f)
        print(print_avg, file=f)
    

def discm_for_min_parity(scientific_notation):
    file = f"discm_for_min_parity_dist{dist}.tex"
    precision = 1
    with open(file, "r") as f:
        content = f.readlines()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    rows = []
    for length, i in enumerate(content):
        j = i.split("&")
        experiment = j[0].strip()
        row = []
        j = j[1:]       # remove experiment ID
        min_value = 100
        for x, discm in enumerate(j):
            if "$" in discm:
                discm = discm.replace("$", "")
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
            discm_ = f"{float(discm):.{precision}e}"
            if scientific_notation:
                row.append(discm_)
            else:
                row.append(float(discm_))
            if float(discm_) < min_value:
                min_value = float(discm_)

        try:
            assert(len(row) == len(discm_techniques))
        except:
            if "midrule" in i and "Avg" in content[length+1]:
                return      # this file has been done
            else:
                assert False

        this_row = experiment + " & "
        this_row = process_row(row, this_row, min_value)
        rows.append(this_row)

    averages = []
    min_avg = 100
    for key in discm_techniques:
        val = f"{np.mean(discm_techniques[key]):.{precision}e}"
        if not scientific_notation:
            val = float(val)
        averages.append(val)
        if float(val) < min_avg:
            min_avg = float(val)
    avg_row = "Avg. & "
    print_avg = process_row(averages, avg_row, min_avg)

    if scientific_notation:
        file = file[:-4] + "_scientific" + ".tex"
    else:
        file = file[:-4] + "_floating" + ".tex"
    
    with open(file, "w") as f:
        for i in rows:
            print(i, file=f)    
        print("\\midrule", file=f)
        print(print_avg, file=f)
    


if __name__ == "__main__":
    test_accuracy_for_min_discm()
    test_accuracy_for_min_parity()
    max_accuracy()
    for i in [True, False]:
        min_discm(i)
    for i in [True, False]:
        discm_for_max_accuracy(i)
    for i in [True, False]:
        discm_for_min_parity(i)
    parity_diff_min_discm()
    parity_diff_max_accuracy()
    parity_diff_min_parity()


==> tables/fpr_fnr_avg.py <==
import numpy as np 


def fpr_rates_min_discm(kind):
    if kind:
        file = "fpr_rate-min-discm_fulltest.tex"
    else:
        file = "fpr_rate-min-discm_debiasedtest.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    for i in content:
        j = i.split("&")
        experiment = j[0].strip()
        j = j[1:]       # remove experiment ID
        for x, discm in enumerate(j):
            if "$" in discm:
                discm = discm.replace("$", "")
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
        # print(i, j)
    precision = 2
    with open(file, "a") as f:
        print("Avg.", end=" & ", file=f)
    for key in discm_techniques:
        if key != 'T8':
            END = " & "
        else:
            END = " \\\\"
        # print(key, discm_techniques[key], f"{np.mean(discm_techniques[key]):.{precision}e}")
        with open(file, "a") as f:
            print(float(f"{np.mean(discm_techniques[key]):.{precision}e}") , end=END, file=f)


def fnr_rates_min_discm(kind):
    if kind:
        file = "fnr_rate-min-discm_fulltest.tex"
    else:
        file = "fnr_rate-min-discm_debiasedtest.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    for i in content:
        j = i.split("&")
        experiment = j[0].strip()
        j = j[1:]       # remove experiment ID
        for x, discm in enumerate(j):
            if "$" in discm:
                discm = discm.replace("$", "")
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
        # print(i, j)
    precision = 2
    with open(file, "a") as f:
        print("Avg.", end=" & ", file=f)
    for key in discm_techniques:
        if key != 'T8':
            END = " & "
        else:
            END = " \\\\"
        # print(key, discm_techniques[key], f"{np.mean(discm_techniques[key]):.{precision}e}")
        with open(file, "a") as f:
            print(float(f"{np.mean(discm_techniques[key]):.{precision}e}") , end=END, file=f)


def fpr_rates_max_accuracy(kind):
    if kind:
        file = "fpr_rate-max-accuracy_fulltest.tex"
    else:
        file = "fpr_rate-max-accuracy_debiasedtest.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    for i in content:
        j = i.split("&")
        experiment = j[0].strip()
        j = j[1:]       # remove experiment ID
        for x, discm in enumerate(j):
            if "$" in discm:
                discm = discm.replace("$", "")
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
        # print(i, j)
    precision = 2
    with open(file, "a") as f:
        print("Avg.", end=" & ", file=f)
    for key in discm_techniques:
        if key != 'T8':
            END = " & "
        else:
            END = " \\\\"
        # print(key, discm_techniques[key], f"{np.mean(discm_techniques[key]):.{precision}e}")
        with open(file, "a") as f:
            print(float(f"{np.mean(discm_techniques[key]):.{precision}e}") , end=END, file=f)


def fnr_rates_max_accuracy(kind):
    if kind:
        file = "fnr_rate-max-accuracy_fulltest.tex"
    else:
        file = "fnr_rate-max-accuracy_debiasedtest.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    for i in content:
        j = i.split("&")
        experiment = j[0].strip()
        j = j[1:]       # remove experiment ID
        for x, discm in enumerate(j):
            if "$" in discm:
                discm = discm.replace("$", "")
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
        # print(i, j)
    precision = 2
    with open(file, "a") as f:
        print("Avg.", end=" & ", file=f)
    for key in discm_techniques:
        if key != 'T8':
            END = " & "
        else:
            END = " \\\\"
        # print(key, discm_techniques[key], f"{np.mean(discm_techniques[key]):.{precision}e}")
        with open(file, "a") as f:
            print(float(f"{np.mean(discm_techniques[key]):.{precision}e}") , end=END, file=f)


def min_fpr_rates(kind):
    if kind:
        file = "min-fpr_rate_fulltest.tex"
    else:
        file = "min-fpr_rate_debiasedtest.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    for i in content:
        j = i.split("&")
        experiment = j[0].strip()
        j = j[1:]       # remove experiment ID
        for x, discm in enumerate(j):
            if "$" in discm:
                discm = discm.replace("$", "")
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
        # print(i, j)
    precision = 2
    with open(file, "a") as f:
        print("Avg.", end=" & ", file=f)
    for key in discm_techniques:
        if key != 'T8':
            END = " & "
        else:
            END = " \\\\"
        # print(key, discm_techniques[key], f"{np.mean(discm_techniques[key]):.{precision}e}")
        with open(file, "a") as f:
            print(float(f"{np.mean(discm_techniques[key]):.{precision}e}") , end=END, file=f)


def min_fnr_rates(kind):
    if kind:
        file = "min-fnr_rate_fulltest.tex"
    else:
        file = "min-fnr_rate_debiasedtest.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    for i in content:
        j = i.split("&")
        experiment = j[0].strip()
        j = j[1:]       # remove experiment ID
        for x, discm in enumerate(j):
            if "$" in discm:
                discm = discm.replace("$", "")
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
        # print(i, j)
    precision = 2
    with open(file, "a") as f:
        print("Avg.", end=" & ", file=f)
    for key in discm_techniques:
        if key != 'T8':
            END = " & "
        else:
            END = " \\\\"
        # print(key, discm_techniques[key], f"{np.mean(discm_techniques[key]):.{precision}e}")
        with open(file, "a") as f:
            print(float(f"{np.mean(discm_techniques[key]):.{precision}e}") , end=END, file=f)



if __name__ == "__main__":
    kind = False
    fpr_rates_min_discm(kind)
    fnr_rates_min_discm(kind)
    fpr_rates_max_accuracy(kind)
    fnr_rates_max_accuracy(kind)
    min_fpr_rates(kind)
    min_fnr_rates(kind)


==> tables/mix-files.py <==
import sys, os 
dist = 10


def min_discm_mix(scientific_notation, dist_metric=None):
    print(scientific_notation)
    if scientific_notation:
        if dist_metric:
            file1 = f"min-discm_dist{dist}_scientific.tex"
        else:
            file1 = "min-discm_scientific.tex"
    else:
        if dist_metric:
            file1 = f"min-discm_dist{dist}_floating.tex"
        else:
            file1 = "min-discm_floating.tex"
    
    with open(file1, "r") as f1:
        content_min_discm = f1.readlines()

    if dist_metric:
        file2 = f"test_accuracy_for_min_discm_dist{dist}.tex"
    else:
        file2 = "test_accuracy_for_min_discm.tex"
    with open(file2, "r") as f2:
        content_max_accuracy = f2.readlines()

    if dist_metric:
        file3 = f"parity-diff-min-discm_fulltest_dist{dist}.tex"
    else:
        file3 = "parity-diff-min-discm_fulltest.tex"
    with open(file3, "r") as f3:
        content_parity = f3.readlines()

    if scientific_notation:
        if dist_metric:
            write_file = f"min-discm-model_dist{dist}_scientific.tex"
        else:
            write_file = "min-discm-model_scientific.tex"
    else:
        if dist_metric:
            write_file = f"min-discm-model_dist{dist}_floating.tex"
        else:
            write_file = "min-discm-model_floating.tex"

    os.system(f"rm {write_file}")
    for id_, (l1, l2, l3) in enumerate(zip(content_min_discm, content_max_accuracy, content_parity)):
        l1 = l1.replace(" \\\\  \n", "")      # remove the breaklines 
        l1 = l1.replace(" \\\\  \\midrule\n", "")
        l1 = l1.replace("\\\\", "")      # remove the breaklines, for the last average line

        l2 = l2.replace(" \\\\  \n", "")      # new
        l2 = l2.replace(" \\\\  \\midrule\n", "")
        l2 = l2.replace("\\\\", "")

        if "midrule" in l1:
            assert "midrule" in l2 and "midrule" in l3
            mix = '\\midrule\n'

        else:
            # l1 = l1.split("&")
            experiment1 = l1.split("&")[0].strip()
            try:
                l1 = l1[l1.index("&"):]       # remove experiment ID
            except:
                import ipdb; ipdb.set_trace()

            # l2 = l2.split("&")
            experiment2 = l2.split("&")[0].strip()
            l2 = l2[l2.index("&"):]       # remove experiment ID

            experiment3 = l3.split("&")[0].strip()  # new
            l3 = l3[l3.index("&"):]

            try:
                assert(experiment1 == experiment2 == experiment3)
            except:
                import ipdb; ipdb.set_trace()
            mix = experiment1 + " " + l1 + l2 + l3    # this already has the breaklines

        # print(mix)
        with open(write_file, "a") as f3:
            print(mix, end="", file=f3)


def max_accuracy_mix(scientific_notation, dist_metric=None):
    print(scientific_notation)
    if scientific_notation:
        if dist_metric:
            file1 = f"discm_for_max_accuracy_dist{dist}_scientific.tex"
        else:
            file1 = "discm_for_max_accuracy_scientific.tex"
    else:
        if dist_metric:
            file1 = f"discm_for_max_accuracy_dist{dist}_floating.tex"
        else:
            file1 = "discm_for_max_accuracy_floating.tex"
    
    with open(file1, "r") as f1:
        content_min_discm = f1.readlines()

    if dist_metric:
        file2 = f"max-test-accuracy_dist{dist}.tex"
    else:
        file2 = "max-test-accuracy.tex"

    with open(file2, "r") as f2:
        content_max_accuracy = f2.readlines()

    if dist_metric:
        file3 = f"parity-diff-max-accuracy_fulltest_dist{dist}.tex"
    else:
        file3 = "parity-diff-max-accuracy_fulltest.tex"

    with open(file3, "r") as f3:
        content_parity = f3.readlines()

    if scientific_notation:
        if dist_metric:
            write_file = f"max-accuracy-model_dist{dist}_scientific.tex"
        else:
            write_file = "max-accuracy-model_scientific.tex"
    else:
        if dist_metric:
            write_file = f"max-accuracy-model_dist{dist}_floating.tex"
        else:
            write_file = "max-accuracy-model_floating.tex"

    os.system(f"rm {write_file}")
    for id_, (l1, l2, l3) in enumerate(zip(content_min_discm, content_max_accuracy, content_parity)):
        l1 = l1.replace(" \\\\  \n", "")      # remove the breaklines 
        l1 = l1.replace(" \\\\  \\midrule\n", "")
        l1 = l1.replace("\\\\", "")      # remove the breaklines, for the last average line

        l2 = l2.replace(" \\\\  \n", "")      # new
        l2 = l2.replace(" \\\\  \\midrule\n", "")
        l2 = l2.replace("\\\\", "")

        if "midrule" in l1:
            assert "midrule" in l2 and "midrule" in l3
            mix = '\\midrule\n'

        else:
            # l1 = l1.split("&")
            experiment1 = l1.split("&")[0].strip()
            try:
                l1 = l1[l1.index("&"):]       # remove experiment ID
            except:
                import ipdb; ipdb.set_trace()

            # l2 = l2.split("&")
            experiment2 = l2.split("&")[0].strip()
            l2 = l2[l2.index("&"):]       # remove experiment ID

            experiment3 = l3.split("&")[0].strip()  # new
            l3 = l3[l3.index("&"):]

            try:
                assert(experiment1 == experiment2 == experiment3)
            except:
                import ipdb; ipdb.set_trace()
            mix = experiment1 + " " + l1 + l2 + l3    # this already has the breaklines

        # print(mix)
        with open(write_file, "a") as f3:
            print(mix, end="", file=f3)


def min_parity_mix(scientific_notation, dist_metric=None):
    print(scientific_notation)
    if scientific_notation:
        if dist_metric:
            file1 = f"discm_for_min_parity_dist{dist}_scientific.tex"
        else:
            file1 = "discm_for_min_parity_scientific.tex"
    else:
        if dist_metric:
            file1 = f"discm_for_min_parity_dist{dist}_floating.tex"
        else:
            file1 = "discm_for_min_parity_floating.tex"
    
    with open(file1, "r") as f1:
        content_min_discm = f1.readlines()

    if dist_metric:
        file2 = f"test_accuracy_for_min_parity_dist{dist}.tex"
    else:
        file2 = "test_accuracy_for_min_parity.tex"

    with open(file2, "r") as f2:
        content_max_accuracy = f2.readlines()

    if dist_metric:
        file3 = f"min-parity-diff_fulltest_dist{dist}.tex"
    else:
        file3 = "min-parity-diff_fulltest.tex"

    with open(file3, "r") as f3:
        content_parity = f3.readlines()

    if scientific_notation:
        if dist_metric:
            write_file = f"min-parity-model_dist{dist}_scientific.tex"
        else:
            write_file = "min-parity-model_scientific.tex"
    else:
        if dist_metric:
            write_file = f"min-parity-model_dist{dist}_floating.tex"
        else:
            write_file = "min-parity-model_floating.tex"

    os.system(f"rm {write_file}")
    for id_, (l1, l2, l3) in enumerate(zip(content_min_discm, content_max_accuracy, content_parity)):
        l1 = l1.replace(" \\\\  \n", "")      # remove the breaklines 
        l1 = l1.replace(" \\\\  \\midrule\n", "")
        l1 = l1.replace("\\\\", "")      # remove the breaklines, for the last average line

        l2 = l2.replace(" \\\\  \n", "")      # new
        l2 = l2.replace(" \\\\  \\midrule\n", "")
        l2 = l2.replace("\\\\", "")

        if "midrule" in l1:
            assert "midrule" in l2 and "midrule" in l3
            mix = '\\midrule\n'

        else:
            # l1 = l1.split("&")
            experiment1 = l1.split("&")[0].strip()
            try:
                l1 = l1[l1.index("&"):]       # remove experiment ID
            except:
                import ipdb; ipdb.set_trace()

            # l2 = l2.split("&")
            experiment2 = l2.split("&")[0].strip()
            l2 = l2[l2.index("&"):]       # remove experiment ID

            experiment3 = l3.split("&")[0].strip()  # new
            l3 = l3[l3.index("&"):]

            try:
                assert(experiment1 == experiment2 == experiment3)
            except:
                import ipdb; ipdb.set_trace()
            mix = experiment1 + " " + l1 + l2 + l3    # this already has the breaklines

        # print(mix)
        with open(write_file, "a") as f3:
            print(mix, end="", file=f3)


if __name__ == "__main__":
    for i in [True, False]:
        min_discm_mix(i, dist)
    for i in [True, False]:
        max_accuracy_mix(i, dist)
    for i in [True, False]:
        min_parity_mix(i, dist)


==> tables/parity_avg.py <==
import numpy as np 


def statistical_parity_for_min_discm(kind):
    if kind:
        file = "parity-diff-min-discm_debiasedtest.tex"
    else:
        file = "parity-diff-min-discm_fulltest.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    for i in content:
        j = i.split("&")
        experiment = j[0].strip()
        j = j[1:]       # remove experiment ID
        for x, discm in enumerate(j):
            if "$" in discm:
                discm = discm.replace("$", "")
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
        # print(i, j)
    precision = 2
    with open(file, "a") as f:
        print("Avg.", end=" & ", file=f)
    for key in discm_techniques:
        if key != 'T8':
            END = " & "
        else:
            END = " \\\\"
        # print(key, discm_techniques[key], f"{np.mean(discm_techniques[key]):.{precision}e}")
        with open(file, "a") as f:
            print(float(f"{np.mean(discm_techniques[key]):.{precision}e}") , end=END, file=f)


def statistical_parity_for_max_accuracy(kind):
    if kind:
        file = "parity-diff-max-accuracy_debiasedtest.tex"
    else:
        file = "parity-diff-max-accuracy_fulltest.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    for i in content:
        j = i.split("&")
        experiment = j[0].strip()
        j = j[1:]       # remove experiment ID
        for x, discm in enumerate(j):
            if "$" in discm:
                discm = discm.replace("$", "")
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
        # print(i, j)
    precision = 2
    with open(file, "a") as f:
        print("Avg.", end=" & ", file=f)
    for key in discm_techniques:
        if key != 'T8':
            END = " & "
        else:
            END = " \\\\"
        # print(key, discm_techniques[key], f"{np.mean(discm_techniques[key]):.{precision}e}")
        with open(file, "a") as f:
            print(float(f"{np.mean(discm_techniques[key]):.{precision}e}") , end=END, file=f)


def min_statistical_parity(kind):
    if kind:
        file = "min-parity-diff_debiasedtest.tex"
    else:
        file = "min-parity-diff_fulltest.tex"
    with open(file, "r") as f:
        content = f.readlines()
    # import ipdb; ipdb.set_trace()
    discm_techniques = {'T1':[], 'T2':[], 'T3':[] ,'T4':[] ,'T5':[] ,'T6':[] ,'T7':[] ,'T8':[]}
    for i in content:
        j = i.split("&")
        experiment = j[0].strip()
        j = j[1:]       # remove experiment ID
        for x, discm in enumerate(j):
            if "$" in discm:
                discm = discm.replace("$", "")
            if "textbf" in discm and "\\" in discm:
                discm = discm.split("\\")[1].split("{")[1].split("}")[0]
            elif "\\" in discm:
                discm = discm.split("\\")[0]
            discm_techniques['T'+str(x+1)].append(float(discm))
        # print(i, j)
    precision = 2
    with open(file, "a") as f:
        print("Avg.", end=" & ", file=f)
    for key in discm_techniques:
        if key != 'T8':
            END = " & "
        else:
            END = " \\\\"
        # print(key, discm_techniques[key], f"{np.mean(discm_techniques[key]):.{precision}e}")
        with open(file, "a") as f:
            print(float(f"{np.mean(discm_techniques[key]):.{precision}e}") , end=END, file=f)


if __name__ == "__main__":
    kind = True
    statistical_parity_for_min_discm(kind)
    statistical_parity_for_max_accuracy(kind)
    min_statistical_parity(kind)


==> tables/post-process.sh <==
python cal_avg.py

# sed -i'' -e 's/e+00//g' min-discm.tex
# sed -i'' -e 's/ 0.0 / \\textbf{0.0} /g' min-discm_scientific.tex       # this is for SR technique
sed -i'' -e 's/0.0e+00/0.0/g' min-discm_scientific.tex   # for putting 0.0 in textbf
sed -i'' -e 's/e+00/e+0/g' min-discm_scientific.tex
sed -i'' -e 's/e+01/e+1/g' min-discm_scientific.tex
sed -i'' -e 's/e+02/e+2/g' min-discm_scientific.tex
sed -i'' -e 's/e-01/e-1/g' min-discm_scientific.tex
sed -i'' -e 's/e-02/e-2/g' min-discm_scientific.tex
sed -i'' -e 's/e-03/e-3/g' min-discm_scientific.tex
sed -i'' -e 's/e-04/e-4/g' min-discm_scientific.tex
sed -i'' -e 's/e-05/e-5/g' min-discm_scientific.tex
sed -i'' -e 's/e-/e$-$/g' min-discm_scientific.tex       # math-mode
sed -i'' -e 's/e+/e$+$/g' min-discm_scientific.tex       # math-mode

sed -i'' -e 's/0.0e+00/0.0/g' min-discm_floating.tex   # for putting 0.0 in textbf
sed -i'' -e 's/e+00/e+0/g' min-discm_floating.tex   
sed -i'' -e 's/e+01/e+1/g' min-discm_floating.tex      
sed -i'' -e 's/e+02/e+2/g' min-discm_floating.tex      
sed -i'' -e 's/e-01/e-1/g' min-discm_floating.tex      
sed -i'' -e 's/e-02/e-2/g' min-discm_floating.tex      
sed -i'' -e 's/e-03/e-3/g' min-discm_floating.tex      
sed -i'' -e 's/e-04/e-4/g' min-discm_floating.tex
sed -i'' -e 's/e-05/e-5/g' min-discm_floating.tex      
sed -i'' -e 's/e-/e$-$/g' min-discm_floating.tex       # math-mode
sed -i'' -e 's/e+/e$+$/g' min-discm_floating.tex       # math-mode


sed -i'' -e 's/0.0e+00/0.0/g' discm_for_max_accuracy_scientific.tex   # for putting 0.0 in textbf
sed -i'' -e 's/e+00/e+0/g' discm_for_max_accuracy_scientific.tex   
sed -i'' -e 's/e+01/e+1/g' discm_for_max_accuracy_scientific.tex      
sed -i'' -e 's/e+02/e+2/g' discm_for_max_accuracy_scientific.tex      
sed -i'' -e 's/e-01/e-1/g' discm_for_max_accuracy_scientific.tex      
sed -i'' -e 's/e-02/e-2/g' discm_for_max_accuracy_scientific.tex      
sed -i'' -e 's/e-03/e-3/g' discm_for_max_accuracy_scientific.tex      
sed -i'' -e 's/e-04/e-4/g' discm_for_max_accuracy_scientific.tex
sed -i'' -e 's/e-05/e-5/g' discm_for_max_accuracy_scientific.tex      
sed -i'' -e 's/e-/e$-$/g' discm_for_max_accuracy_scientific.tex       # math-mode
sed -i'' -e 's/e+/e$+$/g' discm_for_max_accuracy_scientific.tex       # math-mode


sed -i'' -e 's/0.0e+00/0.0/g' discm_for_max_accuracy_floating.tex   # for putting 0.0 in textbf
sed -i'' -e 's/e+00/e+0/g' discm_for_max_accuracy_floating.tex   
sed -i'' -e 's/e+01/e+1/g' discm_for_max_accuracy_floating.tex      
sed -i'' -e 's/e+02/e+2/g' discm_for_max_accuracy_floating.tex      
sed -i'' -e 's/e-01/e-1/g' discm_for_max_accuracy_floating.tex      
sed -i'' -e 's/e-02/e-2/g' discm_for_max_accuracy_floating.tex      
sed -i'' -e 's/e-03/e-3/g' discm_for_max_accuracy_floating.tex      
sed -i'' -e 's/e-04/e-4/g' discm_for_max_accuracy_floating.tex
sed -i'' -e 's/e-05/e-5/g' discm_for_max_accuracy_floating.tex      
sed -i'' -e 's/e-/e$-$/g' discm_for_max_accuracy_floating.tex       # math-mode
sed -i'' -e 's/e+/e$+$/g' discm_for_max_accuracy_floating.tex       # math-mode

sed -i'' -e 's/0.0e+00/0.0/g' discm_for_min_parity_scientific.tex   # for putting 0.0 in textbf
sed -i'' -e 's/e+00/e+0/g' discm_for_min_parity_scientific.tex   
sed -i'' -e 's/e+01/e+1/g' discm_for_min_parity_scientific.tex      
sed -i'' -e 's/e+02/e+2/g' discm_for_min_parity_scientific.tex      
sed -i'' -e 's/e-01/e-1/g' discm_for_min_parity_scientific.tex      
sed -i'' -e 's/e-02/e-2/g' discm_for_min_parity_scientific.tex      
sed -i'' -e 's/e-03/e-3/g' discm_for_min_parity_scientific.tex      
sed -i'' -e 's/e-04/e-4/g' discm_for_min_parity_scientific.tex
sed -i'' -e 's/e-05/e-5/g' discm_for_min_parity_scientific.tex      
sed -i'' -e 's/e-/e$-$/g' discm_for_min_parity_scientific.tex       # math-mode
sed -i'' -e 's/e+/e$+$/g' discm_for_min_parity_scientific.tex       # math-mode


sed -i'' -e 's/0.0e+00/0.0/g' discm_for_min_parity_floating.tex   # for putting 0.0 in textbf
sed -i'' -e 's/e+00/e+0/g' discm_for_min_parity_floating.tex   
sed -i'' -e 's/e+01/e+1/g' discm_for_min_parity_floating.tex      
sed -i'' -e 's/e+02/e+2/g' discm_for_min_parity_floating.tex      
sed -i'' -e 's/e-01/e-1/g' discm_for_min_parity_floating.tex      
sed -i'' -e 's/e-02/e-2/g' discm_for_min_parity_floating.tex      
sed -i'' -e 's/e-03/e-3/g' discm_for_min_parity_floating.tex      
sed -i'' -e 's/e-04/e-4/g' discm_for_min_parity_floating.tex
sed -i'' -e 's/e-05/e-5/g' discm_for_min_parity_floating.tex      
sed -i'' -e 's/e-/e$-$/g' discm_for_min_parity_floating.tex       # math-mode
sed -i'' -e 's/e+/e$+$/g' discm_for_min_parity_floating.tex       # math-mode


sed -i'' -e 's/e+01//g' max-test-accuracy.tex
# sed -i'' -e 's/\.//g' max-test-accuracy.tex
sed -i'' -e 's/e+02/0/g' max-test-accuracy.tex

sed -i'' -e 's/e+01//g' test_accuracy_for_min_discm.tex
# sed -i'' -e 's/\.//g' test_accuracy_for_min_discm.tex
sed -i'' -e 's/e+02/0/g' test_accuracy_for_min_discm.tex

sed -i'' -e 's/e+01//g' test_accuracy_for_min_parity.tex
# sed -i'' -e 's/\.//g' test_accuracy_for_min_parity.tex
sed -i'' -e 's/e+02/0/g' test_accuracy_for_min_parity.tex

sed -i'' -e 's/\.0 / /g' parity-diff-max-accuracy_fulltest.tex
sed -i'' -e 's/\.0 / /g' parity-diff-min-discm_fulltest.tex
sed -i'' -e 's/\.0 / /g' min-parity-diff_fulltest.tex

rm *.tex-e
python mix-files.py
# sed -i'' -e 's/e+00//g' correspond-parity-diff_fulltest.tex
# sed -i'' -e 's/\\midrule//g' correspond-parity-diff_fulltest.tex
# sed -i'' -e 's/ 0.0 / \\textbf{0.0} /g' correspond-parity-diff_fulltest.tex
# sed -i'' -e 's/e-/e$-$/g' correspond-parity-diff_fulltest.tex       # math-mode
# sed -i'' -e 's/e+/e$+$/g' correspond-parity-diff_fulltest.tex       # math-mode

==> tables/post-process_dist.sh <==
python cal_avg_dist.py

# sed -i'' -e 's/e+00//g' min-discm.tex
# sed -i'' -e 's/ 0.0 / \\textbf{0.0} /g' min-discm_dist10_scientific.tex       # this is for SR technique
sed -i'' -e 's/0.0e+00/0.0/g' min-discm_dist10_scientific.tex   # for putting 0.0 in textbf
sed -i'' -e 's/e+00/e+0/g' min-discm_dist10_scientific.tex
sed -i'' -e 's/e+01/e+1/g' min-discm_dist10_scientific.tex
sed -i'' -e 's/e+02/e+2/g' min-discm_dist10_scientific.tex
sed -i'' -e 's/e-01/e-1/g' min-discm_dist10_scientific.tex
sed -i'' -e 's/e-02/e-2/g' min-discm_dist10_scientific.tex
sed -i'' -e 's/e-03/e-3/g' min-discm_dist10_scientific.tex
sed -i'' -e 's/e-04/e-4/g' min-discm_dist10_scientific.tex
sed -i'' -e 's/e-05/e-5/g' min-discm_dist10_scientific.tex
sed -i'' -e 's/e-/e$-$/g' min-discm_dist10_scientific.tex       # math-mode
sed -i'' -e 's/e+/e$+$/g' min-discm_dist10_scientific.tex       # math-mode

sed -i'' -e 's/0.0e+00/0.0/g' min-discm_dist10_floating.tex   # for putting 0.0 in textbf
sed -i'' -e 's/e+00/e+0/g' min-discm_dist10_floating.tex   
sed -i'' -e 's/e+01/e+1/g' min-discm_dist10_floating.tex      
sed -i'' -e 's/e+02/e+2/g' min-discm_dist10_floating.tex      
sed -i'' -e 's/e-01/e-1/g' min-discm_dist10_floating.tex      
sed -i'' -e 's/e-02/e-2/g' min-discm_dist10_floating.tex      
sed -i'' -e 's/e-03/e-3/g' min-discm_dist10_floating.tex      
sed -i'' -e 's/e-04/e-4/g' min-discm_dist10_floating.tex
sed -i'' -e 's/e-05/e-5/g' min-discm_dist10_floating.tex      
sed -i'' -e 's/e-/e$-$/g' min-discm_dist10_floating.tex       # math-mode
sed -i'' -e 's/e+/e$+$/g' min-discm_dist10_floating.tex       # math-mode

sed -i'' -e 's/0.0e+00/0.0/g' discm_for_max_accuracy_dist10_scientific.tex   # for putting 0.0 in textbf
sed -i'' -e 's/e+00/e+0/g' discm_for_max_accuracy_dist10_scientific.tex   
sed -i'' -e 's/e+01/e+1/g' discm_for_max_accuracy_dist10_scientific.tex      
sed -i'' -e 's/e+02/e+2/g' discm_for_max_accuracy_dist10_scientific.tex      
sed -i'' -e 's/e-01/e-1/g' discm_for_max_accuracy_dist10_scientific.tex      
sed -i'' -e 's/e-02/e-2/g' discm_for_max_accuracy_dist10_scientific.tex      
sed -i'' -e 's/e-03/e-3/g' discm_for_max_accuracy_dist10_scientific.tex      
sed -i'' -e 's/e-04/e-4/g' discm_for_max_accuracy_dist10_scientific.tex
sed -i'' -e 's/e-05/e-5/g' discm_for_max_accuracy_dist10_scientific.tex      
sed -i'' -e 's/e-/e$-$/g' discm_for_max_accuracy_dist10_scientific.tex       # math-mode
sed -i'' -e 's/e+/e$+$/g' discm_for_max_accuracy_dist10_scientific.tex       # math-mode


sed -i'' -e 's/0.0e+00/0.0/g' discm_for_max_accuracy_dist10_floating.tex   # for putting 0.0 in textbf
sed -i'' -e 's/e+00/e+0/g' discm_for_max_accuracy_dist10_floating.tex   
sed -i'' -e 's/e+01/e+1/g' discm_for_max_accuracy_dist10_floating.tex      
sed -i'' -e 's/e+02/e+2/g' discm_for_max_accuracy_dist10_floating.tex      
sed -i'' -e 's/e-01/e-1/g' discm_for_max_accuracy_dist10_floating.tex      
sed -i'' -e 's/e-02/e-2/g' discm_for_max_accuracy_dist10_floating.tex      
sed -i'' -e 's/e-03/e-3/g' discm_for_max_accuracy_dist10_floating.tex      
sed -i'' -e 's/e-04/e-4/g' discm_for_max_accuracy_dist10_floating.tex
sed -i'' -e 's/e-05/e-5/g' discm_for_max_accuracy_dist10_floating.tex      
sed -i'' -e 's/e-/e$-$/g' discm_for_max_accuracy_dist10_floating.tex       # math-mode
sed -i'' -e 's/e+/e$+$/g' discm_for_max_accuracy_dist10_floating.tex       # math-mode

sed -i'' -e 's/0.0e+00/0.0/g' discm_for_min_parity_dist10_scientific.tex   # for putting 0.0 in textbf
sed -i'' -e 's/e+00/e+0/g' discm_for_min_parity_dist10_scientific.tex   
sed -i'' -e 's/e+01/e+1/g' discm_for_min_parity_dist10_scientific.tex      
sed -i'' -e 's/e+02/e+2/g' discm_for_min_parity_dist10_scientific.tex      
sed -i'' -e 's/e-01/e-1/g' discm_for_min_parity_dist10_scientific.tex      
sed -i'' -e 's/e-02/e-2/g' discm_for_min_parity_dist10_scientific.tex      
sed -i'' -e 's/e-03/e-3/g' discm_for_min_parity_dist10_scientific.tex      
sed -i'' -e 's/e-04/e-4/g' discm_for_min_parity_dist10_scientific.tex
sed -i'' -e 's/e-05/e-5/g' discm_for_min_parity_dist10_scientific.tex      
sed -i'' -e 's/e-/e$-$/g' discm_for_min_parity_dist10_scientific.tex       # math-mode
sed -i'' -e 's/e+/e$+$/g' discm_for_min_parity_dist10_scientific.tex       # math-mode


sed -i'' -e 's/0.0e+00/0.0/g' discm_for_min_parity_dist10_floating.tex   # for putting 0.0 in textbf
sed -i'' -e 's/e+00/e+0/g' discm_for_min_parity_dist10_floating.tex   
sed -i'' -e 's/e+01/e+1/g' discm_for_min_parity_dist10_floating.tex      
sed -i'' -e 's/e+02/e+2/g' discm_for_min_parity_dist10_floating.tex      
sed -i'' -e 's/e-01/e-1/g' discm_for_min_parity_dist10_floating.tex      
sed -i'' -e 's/e-02/e-2/g' discm_for_min_parity_dist10_floating.tex      
sed -i'' -e 's/e-03/e-3/g' discm_for_min_parity_dist10_floating.tex      
sed -i'' -e 's/e-04/e-4/g' discm_for_min_parity_dist10_floating.tex
sed -i'' -e 's/e-05/e-5/g' discm_for_min_parity_dist10_floating.tex      
sed -i'' -e 's/e-/e$-$/g' discm_for_min_parity_dist10_floating.tex       # math-mode
sed -i'' -e 's/e+/e$+$/g' discm_for_min_parity_dist10_floating.tex       # math-mode


sed -i'' -e 's/e+01//g' max-test-accuracy_dist10.tex
# sed -i'' -e 's/\.//g' max-test-accuracy_dist10.tex
sed -i'' -e 's/e+02/0/g' max-test-accuracy_dist10.tex

sed -i'' -e 's/e+01//g' test_accuracy_for_min_discm_dist10.tex
# sed -i'' -e 's/\.//g' test_accuracy_for_min_discm_dist10.tex
sed -i'' -e 's/e+02/0/g' test_accuracy_for_min_discm_dist10.tex

sed -i'' -e 's/e+01//g' test_accuracy_for_min_parity_dist10.tex
# sed -i'' -e 's/\.//g' test_accuracy_for_min_parity_dist10.tex
sed -i'' -e 's/e+02/0/g' test_accuracy_for_min_parity_dist10.tex

sed -i'' -e 's/\.0 / /g' parity-diff-max-accuracy_fulltest_dist10.tex
sed -i'' -e 's/\.0 / /g' parity-diff-min-discm_fulltest_dist10.tex
sed -i'' -e 's/\.0 / /g' min-parity-diff_fulltest_dist10.tex

rm *.tex-e
python mix-files.py
# sed -i'' -e 's/e+00//g' correspond-parity-diff_fulltest.tex
# sed -i'' -e 's/\\midrule//g' correspond-parity-diff_fulltest.tex
# sed -i'' -e 's/ 0.0 / \\textbf{0.0} /g' correspond-parity-diff_fulltest.tex
# sed -i'' -e 's/e-/e$-$/g' correspond-parity-diff_fulltest.tex       # math-mode
# sed -i'' -e 's/e+/e$+$/g' correspond-parity-diff_fulltest.tex       # math-mode
